Type I Planet Migration in a Magnetized Disk. II. Effect of Vertical Angular Momentum Transport

We study the effects of a large-scale, ordered magnetic field in protoplanetary disks on Type I planet migration using a linear perturbation analysis in the ideal-MHD limit. We focus on wind-driving disks, in which a magnetic torque $\propto B_{0z} \partial B_{0\varphi}/\partial z$ (where $B_{0z}$ and $B_{0\varphi}$ are the equilibrium vertical and azimuthal field components) induces vertical angular momentum transport. We derive the governing differential equation for the disk response and identify its resonances and turning points. For a disk containing a slightly subthermal, pure-$B_{0z}$ field, the total 3D torque is close to its value in the 2D limit but remains lower than the hydrodynamic torque. In contrast with the 2D pure-$B_{0\varphi}$ field model considered by Terquem (2003), inward migration is not reduced in this case when the field amplitude decreases with radius. The presence of a subdominant $B_{0\varphi}$ component whose amplitude increases from zero at $z=0$ has little effect on the torque when acting alone, but in conjunction with a $B_{0z}$ component it gives rise to a strong torque that speeds up the inward migration by a factor $\gtrsim 200$. This factor could, however, be reduced in a real disk by dissipation and magnetic diffusivity effects. Unlike all previously studied disk migration models, in the $B_{0z}+\partial B_{0\varphi}/\partial z$ case the dominant contributions to the torque add with the same sign from the two sides of the planet. We attribute this behavior to a new mode of interaction wherein a planet moves inward by plugging into the disk's underlying angular momentum transport mechanism.

==> anc/PaperIISup.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    973253,      23234]
NotebookOptionsPosition[    972544,      23209]
NotebookOutlinePosition[    972953,      23227]
CellTagsIndexPosition[    972910,      23224]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", " ", "For"}], " ", 
      "Bans"}], ",", " ", "Koenigl", ",", " ", 
     RowBox[{
      RowBox[{"&", " ", "Uribe", " ", 
       RowBox[{"(", "2014", ")"}]}], ":", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", " ", "\[IndentingNewLine]", "  ", 
      RowBox[{
      "This", " ", "file", " ", "provides", " ", "the", " ", "coefficients", 
       " ", 
       RowBox[{"(", 
        RowBox[{"A0", " ", "A1", " ", "A2", " ", "S0", " ", "S1"}], ")"}], 
       " ", "which", " ", "govern", " ", "the", "  ", "\[IndentingNewLine]", 
       " ", "differential", " ", "equation", " ", "for", " ", "the", " ", 
       "radial", " ", "Lagrangian", " ", "displacement"}]}], ",", "  ", 
     "\[IndentingNewLine]", "   ", 
     RowBox[{
      RowBox[{
      "the", " ", "numerical", " ", "solution", " ", "of", " ", "which", " ", 
       "is", " ", "critical", " ", "for", " ", "evaluating", " ", "the", " ", 
       "torque", " ", "\[IndentingNewLine]", " ", "exerted", " ", "by", " ", 
       "the", " ", "planet", " ", "on", " ", "the", " ", 
       RowBox[{
       "disk", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        "Here"}], " ", "the", " ", "field", " ", "configuration", " ", "is", 
       " ", "given", " ", 
       RowBox[{"by", ":", " ", "B"}]}], "=", 
      RowBox[{"{", 
       RowBox[{"0", " ", ",", " ", 
        RowBox[{"Db\[Phi]", " ", "z"}], " ", ",", "  ", 
        RowBox[{"bz", " ", 
         SuperscriptBox["r", "nz"]}]}], "}"}]}], ",", " ", 
     "\[IndentingNewLine]", "   ", 
     RowBox[{
      RowBox[{"where", " ", "Db\[Phi]"}], " ", "=", " ", 
      RowBox[{
       SubscriptBox["B", 
        RowBox[{"\[Phi]o", " "}]], 
       RowBox[{"(", 
        RowBox[{"=", " ", 
         FractionBox[
          RowBox[{"\[PartialD]", 
           SubscriptBox["B", "o\[Phi]"]}], 
          RowBox[{"\[PartialD]", "\[Phi]"}]]}], ")"}]}]}], ",", " ", 
     RowBox[{"as", " ", "explained", " ", "in", " ", "Bans"}], ",", " ", 
     "Koenigl", ",", "   ", "\[IndentingNewLine]", "   ", 
     RowBox[{
      RowBox[{
       RowBox[{"and", " ", "Uribe", " ", 
        RowBox[{
         RowBox[{"(", "2014", ")"}], ".", " ", "After"}], " ", "evaluating", 
        " ", "the", " ", "perturbed", " ", "field", " ", "and", " ", 
        "Lorentz", "          ", "\[IndentingNewLine]", "force", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Equations", " ", 
           RowBox[{"(", "14", ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", "15", ")"}], " ", "in", " ", "the", " ", 
           "aforementioned", " ", "text"}]}], ")"}], " ", "we", " ", 
        "vertically", " ", "average", " ", "\[IndentingNewLine]", "by", " ", 
        "integrating", " ", "from"}], " ", "-", 
       RowBox[{"H", " ", "to", " ", 
        RowBox[{
        "H", ".", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", "  ", 
         "\[IndentingNewLine]", "Other"}], " ", "variable", " ", 
        RowBox[{"definitions", ":", "\[IndentingNewLine]", 
         RowBox[{"-", "k"}]}]}]}], "=", 
      RowBox[{
       SubscriptBox["k", "z"], " ", "the", " ", "vertical", " ", "mode", " ", 
       "number"}]}], ",", " ", 
     RowBox[{
      RowBox[{"m", " ", "is", " ", "the", " ", "azimuthal", " ", "mode"}], 
      "  ", "\[IndentingNewLine]", "   ", "-", 
      RowBox[{
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", "is", " ", "the", " ",
        "surface", " ", "density"}], "\[IndentingNewLine]", "   ", "-", 
      RowBox[{
       RowBox[{"\[Sigma]", "[", "r", "]"}], " ", "is", " ", "the", " ", 
       "differential", " ", "frequency"}]}], ",", " ", 
     RowBox[{"=", " ", 
      RowBox[{
      "\[CapitalOmega]", " ", "-", "1", "\[IndentingNewLine]", "  ", "-", 
       RowBox[{
        RowBox[{"c", "[", "r", "]"}], " ", "is", " ", "the", " ", "sound", 
        " ", 
        RowBox[{
        "speed", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         "**", "**", "**", "**", "**", "**", "**", "**"}], "*", 
        RowBox[{
        "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
          "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
          "**", "**", "**", "**", "**"}], "*"}]}]}]}], " ", 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.625180875148115*^9, 3.625180904807266*^9}, {
   3.625180965102298*^9, 3.625181237525627*^9}, {3.625181287775413*^9, 
   3.625181334080756*^9}, {3.625181373079887*^9, 3.625181667435627*^9}, {
   3.62549949413521*^9, 3.6254995192556667`*^9}, {3.625499594100313*^9, 
   3.625499596092053*^9}, {3.625499662040598*^9, 3.6254997299708033`*^9}, {
   3.625501669811509*^9, 3.625501853200405*^9}, {3.625501935369257*^9, 
   3.625502017850121*^9}, {3.625502100473311*^9, 3.625502114889968*^9}, 
   3.625502182105836*^9, 3.625602912459292*^9, {3.6256029695355473`*^9, 
   3.625602970470715*^9}, {3.62560300369494*^9, 3.6256031801264467`*^9}, {
   3.627584063097701*^9, 3.627584106607068*^9}, {3.6300692391482363`*^9, 
   3.630069239350726*^9}}],

Cell[BoxData[
 RowBox[{"A2", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["bz", "2"]}], " ", 
      SuperscriptBox["Db\[Phi]", "2"], " ", 
      SuperscriptBox["r", 
       RowBox[{"2", " ", "nz"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "nz"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
        RowBox[{
        "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", "m", " ", 
         
         SuperscriptBox["r", 
          RowBox[{"1", "+", "nz"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["H", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "-", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     "+", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", "m", " ", 
         SuperscriptBox["r", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "nz"}]}]]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["bz", "4"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", "nz"}]}]]}], "+", 
        RowBox[{
         SuperscriptBox["Db\[Phi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["H", "4"], " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["H", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["r", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "-", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"c", "[", "r", "]"}], "2"], " ", 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
         SuperscriptBox["k", "2"], " ", "m", " ", 
         SuperscriptBox["r", 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", "nz"}]}]]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["bz", "4"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["r", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "nz"}]}]]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
         SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
         SuperscriptBox["r", 
          RowBox[{"1", "+", "nz"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "nz"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox["m", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Db\[Phi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["H", "4"], " ", 
            SuperscriptBox["m", "4"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
            "Db\[Phi]", " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"1", "+", "nz"}]]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "nz"}]}]]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["m", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}]}], ")"}]}]}], 
    ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"3", " ", 
     RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["bz", "2"], " ", 
        SuperscriptBox["Db\[Phi]", "2"], " ", 
        SuperscriptBox["r", 
         RowBox[{"2", " ", "nz"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"]}], "+", 
          RowBox[{
           SuperscriptBox["H", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
        " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "4"], " ", 
        SuperscriptBox["r", "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
           "Db\[Phi]", " ", 
           SuperscriptBox["k", "2"], " ", "m", " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", "nz"}]]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "nz"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["m", "2"], "+", 
             RowBox[{
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}],
     ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6255012106286297`*^9, 3.625501212187159*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6255007055242357`*^9, 3.625500749095808*^9}, {
  3.6255011901257772`*^9, 3.625501190417733*^9}}],

Cell[BoxData[
 RowBox[{"A1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", "m", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{
       SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
      RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            SuperscriptBox["bz", "4"], " ", 
            SuperscriptBox["k", "4"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
           RowBox[{"9", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
            SuperscriptBox["k", "4"], " ", 
            SuperscriptBox["r", 
             RowBox[{"5", "+", 
              RowBox[{"3", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "4"], " ", 
            SuperscriptBox["m", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["m", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
            SuperscriptBox["Db\[Phi]", "3"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"3", "+", "nz"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["k", "2"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "4"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "4"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{
              "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "m", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "5"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "3"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["m", "5"], " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", 
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["r", "nz"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "3"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"bz", " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["H", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "3"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"18", " ", 
               SuperscriptBox["bz", "4"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"4", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{"9", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"3", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "4"], " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"4", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
               "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["m", "7"], " ", 
            SuperscriptBox["r", "6"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"]}]}], ")"}]}], 
        "+", 
        RowBox[{"bz", " ", 
         SuperscriptBox["r", "nz"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["Db\[Phi]", "4"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "nz"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}], " ", 
            
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "Db\[Phi]", " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{"bz", " ", "m", " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"bz", " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
               SuperscriptBox["r", "nz"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["H", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], "2"]}], 
              "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "3"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox["r", "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "3"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "3"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "-", 
           RowBox[{"9", " ", "bz", " ", 
            SuperscriptBox["m", "7"], " ", 
            SuperscriptBox["r", 
             RowBox[{"6", "+", "nz"}]], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "6"], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["bz", "4"], " ", 
         SuperscriptBox["Db\[Phi]", "5"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", "nz"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "Db\[Phi]", " ", 
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "3"]}], "+", 
           RowBox[{"bz", " ", "m", " ", 
            SuperscriptBox["r", "nz"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"bz", " ", 
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["r", "nz"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "3"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", 
                  SuperscriptBox["m", "2"], " ", "nz", " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", "nz", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", 
                 RowBox[{"2", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "4"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["H", "2"], " ", "m", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "3"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"bz", " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["H", "4"]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "3"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "6"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"8", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "8"]}]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", 
               SuperscriptBox["bz", "4"], " ", 
               SuperscriptBox["k", "4"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"5", "+", 
                 RowBox[{"4", " ", "nz"}]}]]}], "+", 
              RowBox[{"6", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"3", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "4"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"2", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "15"}], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"27", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", 
               SuperscriptBox["bz", "4"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "nz"}]}]]}], "+", 
              RowBox[{"6", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "4"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "4"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "3"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "m", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["m", "3"], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"3", " ", "nz"}]}]]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["bz", "4"], " ", 
               SuperscriptBox["k", "4"], " ", 
               SuperscriptBox["r", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "nz"}]}]]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "4"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   SuperscriptBox["H", "2"], " ", 
                   SuperscriptBox["m", "2"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            RowBox[{"c", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox["c", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", 
                  SuperscriptBox["H", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "-", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "nz"}]}]]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"4", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"6", " ", "bz", " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "3"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["r", "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", "r"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "3"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  SuperscriptBox["H", "4"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]]}], "+", 
                 RowBox[{"18", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "nz"}]}]]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "4"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"4", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "18"}], " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["k", "4"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"4", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"7", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"27", " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["m", "4"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "18"}], " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "4"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"5", "+", 
                    RowBox[{"3", " ", "nz"}]}]]}], "-", 
                 RowBox[{"6", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["k", "4"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"4", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "4"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                  "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["k", "4"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"4", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "4"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"5", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"11", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "15"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"11", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "10"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "4"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  SuperscriptBox["m", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "4"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
           
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"8", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"9", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["H", "4"], " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"7", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "4"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "4"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                  "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "4"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "4"], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "36"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"11", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["r", "6"], " ", 
         RowBox[{"c", "[", "r", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "5"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "3"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox["c", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"c", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
           
           RowBox[{
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
                 RowBox[{"3", " ", "r", " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["m", "3"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "5"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["m", "3"], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
               "Db\[Phi]", " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "nz"}]}]]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"c", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox["c", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  "Db\[Phi]", " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                 "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "3"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  "Db\[Phi]", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  "Db\[Phi]", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "4"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"11", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "m"}], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "5"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "3"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["H", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}]}], ")"}], " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", "bz", " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Db\[Phi]", " ", "r"}], "+", 
                    RowBox[{"bz", " ", "m", " ", 
                    SuperscriptBox["r", "nz"]}]}], ")"}], " ", 
                  RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
                 RowBox[{"bz", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "bz", " ", "Db\[Phi]", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"4", "+", "nz"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"5", "+", "nz"}]]}], "-", 
              RowBox[{"18", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "4"], " ", 
               SuperscriptBox["k", "4"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "nz"}]}]]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"3", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["Db\[Phi]", "4"], " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            RowBox[{"c", "[", "r", "]"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["c", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "4"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"27", " ", 
               SuperscriptBox["bz", "6"], " ", 
               SuperscriptBox["k", "6"], " ", 
               SuperscriptBox["r", 
                RowBox[{"6", "+", 
                 RowBox[{"6", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{"27", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "5"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "4"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"5", "+", 
                 RowBox[{"5", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"8", " ", "nz"}]}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "4"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", "nz"}]}], ")"}], " ", 
                  SuperscriptBox["r", "4"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"7", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "4"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["bz", "4"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["k", "4"], " ", 
               SuperscriptBox["r", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"11", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "6"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["m", "4"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "4"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "5"], " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "-", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"9", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "3"], " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"3", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["k", "4"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"4", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "6"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            SuperscriptBox["m", "3"], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "27"}], " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "5"], " ", "Db\[Phi]", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"5", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"27", " ", 
                  SuperscriptBox["bz", "6"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"6", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"27", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "5"], " ", 
                  SuperscriptBox["H", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"7", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "6"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "4"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"4", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"7", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"8", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  SuperscriptBox["H", "4"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"4", " ", "nz"}]]}], "+", 
                 RowBox[{"18", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "nz"}]}]]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["Db\[Phi]", "3"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"bz", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], "2"]}], 
                    "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "3"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                   " ", 
                  RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
                 RowBox[{"r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    SuperscriptBox["Db\[Phi]", "3"], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "3"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"bz", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "4"], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                   " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{"m", " ", 
            SuperscriptBox["r", "2"], " ", 
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "m"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"54", " ", 
                  SuperscriptBox["bz", "6"], " ", 
                  SuperscriptBox["k", "4"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"4", "+", 
                    RowBox[{"6", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"27", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "5"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", 
                    RowBox[{"5", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"9", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Db\[Phi]", "6"], " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "4"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "5"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"18", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"11", "+", 
                    RowBox[{"8", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"6", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"9", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"6", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "8"}], "+", 
                    RowBox[{"11", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"5", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"27", " ", 
                    SuperscriptBox["r", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["m", "6"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["m", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"17", "+", 
                    RowBox[{"10", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"12", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"27", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "4"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", "bz", " ", "Db\[Phi]", " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", "Db\[Phi]", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    SuperscriptBox["Db\[Phi]", "3"], " ", 
                    SuperscriptBox["m", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "3"], " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "4"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"bz", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"18", " ", 
                    SuperscriptBox["r", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "3"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                   " ", 
                  RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
                 RowBox[{"r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"36", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "4"], " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"5", "+", 
                    RowBox[{"4", " ", "nz"}]}]]}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
                    "-", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    SuperscriptBox["Db\[Phi]", "4"], " ", 
                    SuperscriptBox["m", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"18", " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"13", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", "bz", " ", 
                    SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"18", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "3"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                   " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], "+", 
        RowBox[{"bz", " ", "Db\[Phi]", " ", 
         SuperscriptBox["r", "nz"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "bz", " ", "Db\[Phi]", " ", 
            SuperscriptBox["k", "2"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"5", "+", "nz"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["H", "2"]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "nz"}]}]]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   SuperscriptBox["H", "2"]}], " ", 
                  SuperscriptBox["m", "3"]}], "+", 
                 RowBox[{"3", " ", "m", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"c", "[", "r", "]"}], " ", 
            RowBox[{
             SuperscriptBox["c", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "4"], " ", 
               SuperscriptBox["k", "4"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"4", "+", 
                 RowBox[{"4", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "4"], " ", 
               SuperscriptBox["r", 
                RowBox[{"5", "+", 
                 RowBox[{"3", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"\[ImaginaryI]", " ", 
               SuperscriptBox["Db\[Phi]", "4"], " ", 
               SuperscriptBox["m", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", 
                  SuperscriptBox["r", "4"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "4"], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Db\[Phi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", 
                  SuperscriptBox["Db\[Phi]", "5"], " ", 
                  SuperscriptBox["m", "3"], " ", "r", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "H", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], "2"]}], 
                 "-", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "5"], " ", 
                  SuperscriptBox["k", "4"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"4", "+", 
                    RowBox[{"5", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "3"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "18"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["H", "4"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"8", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "4"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"5", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"7", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"6", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "6"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "15"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"12", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "6"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "6"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", "nz", " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}], "+", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], 
                ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "3"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"18", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "18"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["Db\[Phi]", "4"], " ", "m", " ", "r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"18", " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"18", " ", 
                    SuperscriptBox["r", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "3"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{"m", " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Db\[Phi]", " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["Db\[Phi]", "5"], " ", "m", " ", "r", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "H", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "3"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], "2"]}], 
                 "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "5"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"5", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "4"], " ", "Db\[Phi]", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "-", 
                    RowBox[{"6", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}]}], "-", 
                    RowBox[{"10", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "6"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"7", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}], "-", 
                    RowBox[{"9", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "3"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"27", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                    RowBox[{"9", " ", 
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", "6"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"13", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", "bz", " ", 
               SuperscriptBox["m", "3"], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "3"], " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}], "-", 
              RowBox[{"3", " ", "bz", " ", "Db\[Phi]", " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Db\[Phi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", "r"}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "3"]}]}], ")"}]}], "+", 
                    RowBox[{"bz", " ", "m", " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                   " ", 
                  RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
                 RowBox[{"r", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"18", " ", 
                    SuperscriptBox["bz", "4"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "3"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"4", "+", 
                    RowBox[{"4", " ", "nz"}]}]]}], "-", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["Db\[Phi]", "4"], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "3"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "bz", " ", 
                    SuperscriptBox["Db\[Phi]", "3"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "18"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["m", "6"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "6"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                   " ", 
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"6", " ", "r", " ", 
     SuperscriptBox[
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "nz"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
            "Db\[Phi]", " ", 
            SuperscriptBox["k", "2"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"3", "+", "nz"}]]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}], 
      "2"], " ", 
     RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.625501185473281*^9, 3.625501187485448*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.625500875380982*^9, 3.625500878343699*^9}, {
  3.625500929686248*^9, 3.6255009327864437`*^9}, {3.625501146006156*^9, 
  3.625501146261808*^9}}],

Cell[BoxData[
 RowBox[{"A0", "=", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["Db\[Phi]", "2"], " ", 
       SuperscriptBox["H", "2"], " ", 
       SuperscriptBox["m", "2"]}], 
      RowBox[{
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]], "-", 
     FractionBox[
      RowBox[{
      "6", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", "m", " ", 
       SuperscriptBox["r", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "nz"}]]}], 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "+", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["bz", "2"], " ", 
       SuperscriptBox["k", "2"], " ", 
       SuperscriptBox["r", 
        RowBox[{"2", " ", "nz"}]]}], 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "+", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["bz", "2"], " ", 
       SuperscriptBox["r", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "nz"}]}]]}], 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "-", 
     FractionBox[
      RowBox[{"6", " ", 
       SuperscriptBox["bz", "2"], " ", "nz", " ", 
       SuperscriptBox["r", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "nz"}]}]]}], 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "-", 
     FractionBox[
      RowBox[{"12", " ", 
       SuperscriptBox["bz", "2"], " ", 
       SuperscriptBox["nz", "2"], " ", 
       SuperscriptBox["r", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"2", " ", "nz"}]}]]}], 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "nz"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
            "Db\[Phi]", " ", 
            SuperscriptBox["k", "2"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"3", "+", "nz"}]]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", " ", 
        SuperscriptBox["Db\[Phi]", "2"], " ", 
        SuperscriptBox["H", "2"], " ", 
        SuperscriptBox["k", "2"], " ", "m", " ", 
        SuperscriptBox["r", "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
           SuperscriptBox["r", 
            RowBox[{"1", "+", "nz"}]]}], "+", 
          RowBox[{"m", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox["bz", "2"], " ", 
        SuperscriptBox["m", "2"], " ", 
        SuperscriptBox["r", 
         RowBox[{"2", " ", "nz"}]], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", " ", 
        SuperscriptBox["bz", "2"], " ", 
        SuperscriptBox["m", "2"], " ", "nz", " ", 
        SuperscriptBox["r", 
         RowBox[{"2", " ", "nz"}]], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", "nz", " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Db\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"Db\[Phi]", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", "m", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Db\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"Db\[Phi]", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", " ", "m", " ", "r", " ", 
        RowBox[{"c", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Db\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"Db\[Phi]", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["c", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", "m", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Db\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"Db\[Phi]", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}
           ], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalSigma]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", "m", " ", "r", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Db\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"Db\[Phi]", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalOmega]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", "m", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", "r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"Db\[Phi]", " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"5", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"2", " ", "Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"Db\[Phi]", " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"Db\[Phi]", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "m", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", "nz"}]], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["H", "2"], " ", "m"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]]}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", "m", " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"m", " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "-", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "3"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"Db\[Phi]", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox["bz", "3"], " ", 
                 SuperscriptBox["k", "2"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", 
                   RowBox[{"3", " ", "nz"}]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "3"], " ", 
                 SuperscriptBox["H", "2"], " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["Db\[Phi]", "2"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                   RowBox[{"Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", "r", " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}], 
      "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", "nz", " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "bz", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"1", "+", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "Db\[Phi]", " ", "m", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", 
                RowBox[{"3", " ", "nz"}]}]]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["bz", "4"], " ", 
              SuperscriptBox["k", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "4"], " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "nz", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "-", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "nz", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "m", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "-", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"Db\[Phi]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "bz", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"1", "+", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "Db\[Phi]", " ", "m", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", 
                RowBox[{"3", " ", "nz"}]}]]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["bz", "4"], " ", 
              SuperscriptBox["k", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "4"], " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "nz", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "-", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "nz", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "m", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"Db\[Phi]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        RowBox[{"c", "[", "r", "]"}], " ", 
        RowBox[{
         SuperscriptBox["c", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "bz", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"1", "+", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "Db\[Phi]", " ", "m", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", 
                RowBox[{"3", " ", "nz"}]}]]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["bz", "4"], " ", 
              SuperscriptBox["k", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "4"], " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "nz", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "-", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "nz", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "m", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"Db\[Phi]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"r", " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalSigma]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "bz", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"1", "+", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "Db\[Phi]", " ", "m", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", 
                RowBox[{"3", " ", "nz"}]}]]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["bz", "4"], " ", 
              SuperscriptBox["k", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "4"], " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "nz", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "-", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "nz", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "m", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"Db\[Phi]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"r", " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["\[CapitalOmega]", "\[Prime]",
          MultilineFunction->None], "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "bz", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"1", "+", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "Db\[Phi]", " ", "m", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", 
                RowBox[{"3", " ", "nz"}]}]]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["bz", "4"], " ", 
              SuperscriptBox["k", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "4"], " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "nz", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "-", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "nz", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "m", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"Db\[Phi]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"r", " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["Db\[Phi]", "2"], " ", 
        SuperscriptBox["H", "2"], " ", 
        SuperscriptBox["k", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "nz"}]}]], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "-", 
          RowBox[{"bz", " ", 
           SuperscriptBox["r", "nz"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              SuperscriptBox["Db\[Phi]", "3"], " ", 
              SuperscriptBox["H", "2"], " ", "m", " ", "r"}], "+", 
             RowBox[{"3", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", "nz"}]]}], "-", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "nz"}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "3"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "bz", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox["m", "2"]}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"3", " ", "bz", " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", "nz"}]], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", "m", " ", "nz", " ", 
                 SuperscriptBox["r", "nz"], " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "Db\[Phi]", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"3", " ", "m", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{
         SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
        RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Db\[Phi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"Db\[Phi]", " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "3"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "nz"}], ")"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"c", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["c", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "5"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"r", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "2"]}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "2"], " ", "r", " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "nz"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
           "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
               "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}], "2"], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "bz", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"1", "+", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "Db\[Phi]", " ", "m", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "4"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", 
                RowBox[{"3", " ", "nz"}]}]]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["bz", "4"], " ", 
              SuperscriptBox["k", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"4", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "4"], " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "nz", " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "-", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "nz", " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "m", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"m", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 "m", " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"Db\[Phi]", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "nz"}], ")"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "r", " ", 
           RowBox[{"c", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["c", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "5"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"r", " ", 
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "2"]}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"3", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "2"], " ", "r", " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "nz"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
           "-", 
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox["r", "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
            SuperscriptBox[
             RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"c", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
               "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"2", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}], "2"]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SuperscriptBox["bz", "2"], " ", "m", " ", 
        SuperscriptBox["r", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "nz"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
           SuperscriptBox["Db\[Phi]", "3"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", "+", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"Db\[Phi]", " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Db\[Phi]", "3"], " ", 
              SuperscriptBox["H", "4"], " ", 
              SuperscriptBox["m", "3"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["Db\[Phi]", "3"], " ", 
              SuperscriptBox["H", "2"], " ", "m", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "3"], " ", 
              SuperscriptBox["H", "4"], " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "3"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "-", 
             RowBox[{"9", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["k", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", "nz",
               " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "-", 
             RowBox[{"9", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["bz", "3"], " ", 
              SuperscriptBox["k", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", 
                RowBox[{"3", " ", "nz"}]}]]}], "+", 
             RowBox[{"3", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"9", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"4", "+", "nz"}]], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", "m", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "3"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"m", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "m"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", "m"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}]}], ")"}], " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"4", " ", 
        SuperscriptBox["bz", "2"], " ", "m", " ", "nz", " ", 
        SuperscriptBox["r", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", "nz"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
           SuperscriptBox["Db\[Phi]", "3"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", "+", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], "+", 
          RowBox[{"Db\[Phi]", " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Db\[Phi]", "3"], " ", 
              SuperscriptBox["H", "4"], " ", 
              SuperscriptBox["m", "3"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["Db\[Phi]", "3"], " ", 
              SuperscriptBox["H", "2"], " ", "m", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "3"], " ", 
              SuperscriptBox["H", "4"], " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "3"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]]}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "-", 
             RowBox[{"9", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["k", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", "nz",
               " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]]}], "-", 
             RowBox[{"9", " ", "\[ImaginaryI]", " ", 
              SuperscriptBox["bz", "3"], " ", 
              SuperscriptBox["k", "2"], " ", "nz", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", 
                RowBox[{"3", " ", "nz"}]}]]}], "+", 
             RowBox[{"3", " ", "r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"9", " ", "\[ImaginaryI]", " ", "bz", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"4", "+", "nz"}]], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
          RowBox[{"9", " ", "m", " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "3"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"m", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "m"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", "m"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}]}], ")"}], " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"c", "[", "r", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "bz", " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[ImaginaryI]", " ", "Db\[Phi]", " ", "m", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"bz", " ", 
                 SuperscriptBox["r", "nz"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["bz", "4"], " ", 
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "4"], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                    SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                RowBox[{"3", " ", "bz", " ", 
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "\[ImaginaryI]", " ", "Db\[Phi]", " ", "m", " ", "r", " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"bz", " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", 
                   RowBox[{"3", " ", "nz"}]}]]}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["bz", "4"], " ", 
                 SuperscriptBox["k", "2"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"4", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "4"], " ", 
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "nz", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "nz", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
              
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{
              RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["Db\[Phi]", "4"], " ", 
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "-", 
                RowBox[{"27", " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"3", " ", "nz"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["nz", "2"]}]}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", 
                   RowBox[{"3", " ", "nz"}]}]]}], "+", 
                RowBox[{"18", " ", 
                 SuperscriptBox["bz", "4"], " ", 
                 SuperscriptBox["k", "2"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"4", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "nz", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "nz"}], "+", 
                    SuperscriptBox["nz", "2"]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "nz", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", 
                    SuperscriptBox["m", "2"]}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["nz", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["nz", "2"]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"18", " ", 
                 SuperscriptBox["m", "4"], " ", 
                 SuperscriptBox["r", "6"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                RowBox[{"6", " ", "m", " ", 
                 SuperscriptBox["r", "4"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "3"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    "Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "21"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", 
                    " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"r", " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["K", "2"], ")"}], "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", 
                    RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "m", " ", 
           SuperscriptBox["r", "2"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"42", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"2", " ", "Db\[Phi]", " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
             RowBox[{"2", " ", "m", " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "m", " ", "nz", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "nz", "+", 
                    SuperscriptBox["nz", "2"]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "-", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "m", " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"8", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Db\[Phi]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                   RowBox[{"Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    SuperscriptBox["K", "2"], ")"}], "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Db\[Phi]", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{
                    RowBox[{"\[CapitalOmega]", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["bz", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", 
                    " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "21"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"Db\[Phi]", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["r", "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"]}], "+", 
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
            " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["m", "4"], " ", 
           SuperscriptBox["r", "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"c", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
              "Db\[Phi]", " ", 
              SuperscriptBox["k", "2"], " ", "m", " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", "nz"}]]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["m", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["m", "2"], "+", 
                RowBox[{
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"r", " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"], " ", 
           SuperscriptBox["k", "2"], " ", "m", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{
            SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "nz"}]}]], " ", 
           RowBox[{
            SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}], ")"}], 
         "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"], " ", 
           SuperscriptBox["k", "2"], " ", "m", " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["K", "2"], ")"}], "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "nz"}]}]], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              SuperscriptBox["K", "2"], ")"}], "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"], " ", 
           SuperscriptBox["k", "2"], " ", "m", " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{
            SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "nz"}]}]], " ", 
           RowBox[{
            SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"], " ", 
           SuperscriptBox["k", "2"], " ", "m", " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{
            SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "nz"}], ")"}], " ", 
              SuperscriptBox["r", "nz"]}], "+", 
             RowBox[{"2", " ", "m", " ", 
              RowBox[{"c", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["c", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox["bz", "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{"2", " ", "nz"}]], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], 
         RowBox[{"\[Sigma]", "[", "r", "]"}]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"], " ", 
           SuperscriptBox["k", "2"], " ", "m", " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{
            SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"]}], ")"}]}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "nz"}]}]], " ", 
           RowBox[{
            SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "2"]}], ")"}]}], "+", 
        
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"], " ", 
           SuperscriptBox["k", "2"], " ", "m", " ", 
           SuperscriptBox["r", "4"], " ", 
           RowBox[{
            SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "+", 
             RowBox[{"m", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "nz"}]}]], " ", 
           RowBox[{
            SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox["bz", "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "nz"}]}]], " ", 
          SuperscriptBox[
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], "2"]}], 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "nz"}]}]], " ", 
           RowBox[{
            SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox["k", "2"]}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["k", "2"], " ", "r", " ", 
              RowBox[{"c", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["c", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "2"], " ", "r", " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m", " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", "nz"}]], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", "m"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", "m", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "-", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["Db\[Phi]", "3"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"Db\[Phi]", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "3"], " ", 
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "3"], " ", 
                    SuperscriptBox["H", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", "r", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalOmega]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m", " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", "nz"}]], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", "m"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", "m", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "-", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["Db\[Phi]", "3"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"Db\[Phi]", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "3"], " ", 
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "3"], " ", 
                    SuperscriptBox["H", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", "r", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], ")"}],
          "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"], " ", 
           SuperscriptBox["k", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", 
                 SuperscriptBox["Db\[Phi]", "3"], " ", 
                 SuperscriptBox["H", "2"], " ", "m", " ", "r"}], "+", 
                RowBox[{"3", " ", "bz", " ", 
                 SuperscriptBox["Db\[Phi]", "2"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", "nz"}]]}], "-", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "nz"}]}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "3"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "bz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"3", " ", "bz", " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", "nz"}]], " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"bz", " ", "m", " ", "nz", " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", "2"], " ", 
           RowBox[{
            SuperscriptBox["\[CapitalSigma]", "\[Prime]",
             MultilineFunction->None], "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", 
                 SuperscriptBox["Db\[Phi]", "3"], " ", 
                 SuperscriptBox["H", "2"], " ", "m", " ", "r"}], "+", 
                RowBox[{"3", " ", "bz", " ", 
                 SuperscriptBox["Db\[Phi]", "2"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", "nz"}]]}], "-", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "nz"}]}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "3"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "bz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"3", " ", "bz", " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", "nz"}]], " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"bz", " ", "m", " ", "nz", " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"], " ", 
           SuperscriptBox["k", "2"], " ", "m", " ", 
           SuperscriptBox["r", "3"], " ", 
           RowBox[{
            SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"bz", " ", "Db\[Phi]", " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]]}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "m", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"c", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["c", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "5"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"2", " ", "r", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m", "2"], " ", "r", " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
              "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "4"], " ", 
               SuperscriptBox["r", "4"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], "2"], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"], " ", 
           SuperscriptBox["k", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"3", "+", 
                RowBox[{"2", " ", "nz"}]}]], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"bz", " ", 
              SuperscriptBox["r", "nz"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", 
                 SuperscriptBox["Db\[Phi]", "3"], " ", 
                 SuperscriptBox["H", "2"], " ", "m", " ", "r"}], "+", 
                RowBox[{"3", " ", "bz", " ", 
                 SuperscriptBox["Db\[Phi]", "2"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", "nz"}]]}], "-", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                 SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", 
                   RowBox[{"2", " ", "nz"}]}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "3"], " ", "nz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", "bz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"3", " ", "bz", " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", "nz"}]], " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"bz", " ", "m", " ", "nz", " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"c", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["c", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"12", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "5"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"2", " ", "r", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m", "2"], " ", "r", " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
              "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "4"], " ", 
               SuperscriptBox["r", "4"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["m", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "nz"}]}]], " ", 
           RowBox[{
            SuperscriptBox["K", "2"], "[", "r", "]"}], " ", 
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["Db\[Phi]", "2"]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["k", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"c", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["c", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "5"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "6", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"2", " ", "r", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m", "2"], " ", "r", " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
              "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "4"], " ", 
               SuperscriptBox["r", "4"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], "2"], " ", 
           RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "nz"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "m", " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", "nz"}]], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", "m"}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", "m", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "-", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                 SuperscriptBox["Db\[Phi]", "3"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"Db\[Phi]", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "3"], " ", 
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "3"], " ", 
                    SuperscriptBox["H", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", "r", " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", "nz"}], ")"}], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "r", " ", 
              RowBox[{"c", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["c", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "5"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{
               SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                MultilineFunction->None], "[", "r", "]"}]}], "+", 
             RowBox[{"r", " ", 
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "6", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                  " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"2", " ", "r", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "-", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"], " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["m", "2"], " ", "r", " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
              "-", 
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["m", "4"], " ", 
               SuperscriptBox["r", "4"], " ", 
               SuperscriptBox[
                RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
               SuperscriptBox[
                RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"c", "[", "r", "]"}], "2"], " ", 
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
             ")"}], "2"]}], ")"}]}], "-", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox["bz", "2"], " ", 
          SuperscriptBox["r", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "nz"}]}]], " ", 
          RowBox[{
           SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
            MultilineFunction->None], "[", "r", "]"}]}], 
         RowBox[{"\[Sigma]", "[", "r", "]"}]], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"], " ", 
           SuperscriptBox["k", "2"], " ", "r", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "bz"}], " ", 
              SuperscriptBox["r", 
               RowBox[{"1", "+", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    SuperscriptBox["Db\[Phi]", "3"], " ", 
                    SuperscriptBox["H", "2"], " ", "m", " ", "r"}], "-", 
                   RowBox[{"3", " ", "bz", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", "nz"}]]}], "-", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "3"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"3", " ", "bz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                RowBox[{"3", " ", "bz", " ", 
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
             "-", 
             RowBox[{
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 RowBox[{"c", "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["c", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{"bz", " ", 
                 SuperscriptBox["r", "nz"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", 
                    SuperscriptBox["Db\[Phi]", "3"], " ", 
                    SuperscriptBox["H", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", "r"}], "+", 
                   RowBox[{"6", " ", "bz", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", "nz", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", "nz"}]]}], "-", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"4", " ", "nz"}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["nz", "2"]}]}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["bz", "3"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                   RowBox[{"6", " ", "bz", " ", 
                    SuperscriptBox["m", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                   RowBox[{
                   "6", " ", "\[ImaginaryI]", " ", "Db\[Phi]", " ", "m", " ", 
                    
                    SuperscriptBox["r", "5"], " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "-", 
                RowBox[{"r", " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    "6", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", 
                    " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"c", "[", "r", "]"}], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "r", " ", 
                 RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["c", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", "r", "]"}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"c", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"5", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"r", " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"c", "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["c", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "-", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "bz"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "Db\[Phi]", " ", "m",
                     " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{"2", " ", "bz", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}]}], ")"}]}], "+", 
                   RowBox[{"5", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "3"], " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"3", " ", "bz", " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "bz", " ", "m", " ", "nz", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    SuperscriptBox[
                    RowBox[{"\[Sigma]", "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["r", "3"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "Db\[Phi]", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "nz"}], ")"}], " ", "r"}], "+", 
                    RowBox[{"2", " ", "bz", " ", "m", " ", "nz", " ", 
                    SuperscriptBox["r", "nz"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"\[ImaginaryI]", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "nz"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox["m", "3"], " ", 
              SuperscriptBox["r", "2"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "m", " ", 
                 RowBox[{"c", "[", "r", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"c", "[", "r", "]"}], "+", 
                   RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["c", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                RowBox[{"r", " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", "m"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["bz", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{"6", " ", "m", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", "nz"}]], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", "m"}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["bz", "2"], " ", "m", " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ",
                     "nz", " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                   RowBox[{"6", " ", "m", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"c", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["c", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{"3", " ", "m", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"m", " ", 
              RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "18"}], " ", 
                 SuperscriptBox["m", "3"], " ", 
                 SuperscriptBox["r", "4"], " ", 
                 SuperscriptBox[
                  RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
                 SuperscriptBox[
                  RowBox[{
                   SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "+", 
                RowBox[{"3", " ", "r", " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", "m"}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]]}], "+", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", 
                    " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "nz"}], "+", 
                    SuperscriptBox["nz", "2"]}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", 
                    " ", 
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{"c", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["c", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "-", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["bz", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}]}], 
                  ")"}]}], "+", 
                RowBox[{"Db\[Phi]", " ", "r", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "3"], " ", 
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["Db\[Phi]", "3"], " ", 
                    SuperscriptBox["H", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                    RowBox[{"6", " ", "\[ImaginaryI]", " ", "bz", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{"3", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], "2"]}], "-", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Db\[Phi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Db\[Phi]", "3"], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["k", "2"]}]}], ")"}], " ", "m", " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{"27", " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "3"], " ", 
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                   RowBox[{"6", " ", "Db\[Phi]", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{"c", "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["c", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{"3", " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "30"}], " ", "\[ImaginaryI]", " ", "bz", " ",
                     "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "15"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"7", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"Db\[Phi]", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"Db\[Phi]", " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "3"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"bz", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "Db\[Phi]",
                     " ", "m", " ", "r"}], "+", 
                   RowBox[{"2", " ", "bz", " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", 
                    " ", "m", " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"6", "+", 
                    RowBox[{"5", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["m", "2"], " ", "r", " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"c", "[", "r", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "r", " ", 
                    RowBox[{
                    SuperscriptBox["c", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"c", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}], "+", 
             RowBox[{"r", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "bz", " ", 
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"1", "+", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "Db\[Phi]", " ", "m",
                     " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                   RowBox[{"bz", " ", 
                    SuperscriptBox["r", "nz"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}]}], 
                  ")"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}], " ", 
                 RowBox[{
                  SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                   MultilineFunction->None], "[", "r", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Db\[Phi]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
                    SuperscriptBox["bz", "3"], " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]]}], "+", 
                    RowBox[{
                    SuperscriptBox["Db\[Phi]", "3"], " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", "nz", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", " ", "nz"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], 
                    ")"}]}], "+", 
                    RowBox[{"9", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    SuperscriptBox[
                    RowBox[{"c", "[", "r", "]"}], "2"], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalSigma]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], 
                "+", 
                RowBox[{"3", " ", 
                 RowBox[{"c", "[", "r", "]"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["c", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}], " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"c", "[", "r", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    RowBox[{"(", 
                    RowBox[{"9", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "12"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{"5", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}], "+", 
                    RowBox[{"r", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                    "Db\[Phi]", " ", 
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", 
                    RowBox[{"3", "+", "nz"}]]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["bz", "2"], " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", 
                    RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["Db\[Phi]", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                     " ", 
                    RowBox[{
                    SuperscriptBox["\[CapitalOmega]", "\[Prime]\[Prime]",
                    MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
           RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["bz", "2"], " ", 
              SuperscriptBox["Db\[Phi]", "2"], " ", 
              SuperscriptBox["r", 
               RowBox[{"2", " ", "nz"}]], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"]}], "+", 
                RowBox[{
                 SuperscriptBox["H", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
             "-", 
             RowBox[{
              SuperscriptBox["m", "2"], " ", 
              SuperscriptBox["r", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", " ", "nz"}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
               " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["m", "4"], " ", 
              SuperscriptBox["r", "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
              SuperscriptBox[
               RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"c", "[", "r", "]"}], "2"], " ", 
              RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                 "Db\[Phi]", " ", 
                 SuperscriptBox["k", "2"], " ", "m", " ", 
                 SuperscriptBox["r", 
                  RowBox[{"3", "+", "nz"}]]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["bz", "2"], " ", 
                 SuperscriptBox["k", "2"], " ", 
                 SuperscriptBox["r", 
                  RowBox[{"2", "+", 
                   RowBox[{"2", " ", "nz"}]}]], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                RowBox[{
                 SuperscriptBox["Db\[Phi]", "2"], " ", 
                 SuperscriptBox["m", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                   RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["m", "2"], " ", 
                 SuperscriptBox["r", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["m", "2"], "+", 
                   RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
                 RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], 
            ")"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.62550114073393*^9, 3.6255011445166492`*^9}}],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.625501053144512*^9, 3.625501053607765*^9}, {
  3.625501106296204*^9, 3.6255011066953793`*^9}}],

Cell[BoxData[
 RowBox[{"S1", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"m", " ", 
     SuperscriptBox["r", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
        SuperscriptBox["k", "2"], " ", 
        SuperscriptBox["r", 
         RowBox[{"1", "+", "nz"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           SuperscriptBox["H", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", " ", "nz"}]]}]}], ")"}]}], "-", 
       RowBox[{"m", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["bz", "2"], " ", 
           SuperscriptBox["k", "2"], " ", 
           SuperscriptBox["r", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", "nz"}]}]]}], "+", 
          RowBox[{
           SuperscriptBox["Db\[Phi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["H", "2"], " ", 
              SuperscriptBox["m", "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
        RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["m", "3"], " ", 
        SuperscriptBox["r", "2"], " ", 
        SuperscriptBox[
         RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}]}], ")"}]}], ")"}],
    "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["bz", "2"], " ", 
      SuperscriptBox["Db\[Phi]", "2"], " ", 
      SuperscriptBox["r", 
       RowBox[{"2", " ", "nz"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["m", "2"], " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["H", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
     RowBox[{"3", " ", 
      SuperscriptBox["m", "4"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"c", "[", "r", "]"}], "2"], " ", 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]",
          " ", 
         SuperscriptBox["k", "2"], " ", "m", " ", 
         SuperscriptBox["r", 
          RowBox[{"3", "+", "nz"}]]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "nz"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["m", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["H", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}]}]}]],\
 "Input",
 CellChangeTimes->{{3.625501098752369*^9, 3.625501127356792*^9}}],

Cell[BoxData[
 RowBox[{"S0", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "3"}], " ", 
      SuperscriptBox["bz", "3"], " ", 
      SuperscriptBox["Db\[Phi]", "3"], " ", 
      SuperscriptBox["r", 
       RowBox[{"1", "+", 
        RowBox[{"3", " ", "nz"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["m", "2"], "+", 
            RowBox[{
             SuperscriptBox["k", "2"], " ", 
             SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "2"], " ", "m", " ", 
         SuperscriptBox["r", "3"]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["k", "2"], " ", "m", " ", 
         SuperscriptBox["r", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "+", 
        RowBox[{"bz", " ", "Db\[Phi]", " ", 
         SuperscriptBox["r", "nz"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}]}], 
       ")"}], " ", 
      RowBox[{
       SuperscriptBox["\[CapitalSigma]", "\[Prime]",
        MultilineFunction->None], "[", "r", "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["bz", "2"], " ", 
      SuperscriptBox["Db\[Phi]", "2"], " ", 
      SuperscriptBox["r", 
       RowBox[{"2", " ", "nz"}]], " ", 
      RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["Db\[Phi]", "4"], " ", 
         SuperscriptBox["H", "6"], " ", 
         SuperscriptBox["m", "8"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["Db\[Phi]", "4"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["Db\[Phi]", "4"], " ", 
         SuperscriptBox["H", "6"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["r", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["Db\[Phi]", "4"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["Db\[Phi]", "4"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", "4"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["Db\[Phi]", "4"], " ", 
         SuperscriptBox["H", "6"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", "4"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["Db\[Phi]", "4"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{
         SuperscriptBox["Db\[Phi]", "4"], " ", 
         SuperscriptBox["H", "6"], " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "6"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["m", "8"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]]}], "+", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", "bz", " ", 
         SuperscriptBox["Db\[Phi]", "3"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "5"], " ", 
         SuperscriptBox["r", 
          RowBox[{"3", "+", "nz"}]]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
         SuperscriptBox["Db\[Phi]", "3"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "5"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"3", "+", "nz"}]]}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", "bz", " ", 
         SuperscriptBox["Db\[Phi]", "3"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "3"], " ", 
         SuperscriptBox["r", 
          RowBox[{"5", "+", "nz"}]]}], "+", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "bz", " ", 
         SuperscriptBox["Db\[Phi]", "3"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["m", "3"], " ", 
         SuperscriptBox["r", 
          RowBox[{"5", "+", "nz"}]]}], "+", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", "bz", " ", 
         SuperscriptBox["Db\[Phi]", "3"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "3"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"5", "+", "nz"}]]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "bz", " ", 
         SuperscriptBox["Db\[Phi]", "3"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["m", "3"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"5", "+", "nz"}]]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
         SuperscriptBox["Db\[Phi]", "3"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "6"], " ", "m", " ", 
         SuperscriptBox["r", 
          RowBox[{"7", "+", "nz"}]]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
         SuperscriptBox["Db\[Phi]", "3"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "6"], " ", "m", " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"7", "+", "nz"}]]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "6"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "-", 
        RowBox[{"18", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["m", "6"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "6"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["m", "4"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "4"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["m", "4"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["m", "2"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["m", "2"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["H", "4"], " ", 
         SuperscriptBox["k", "8"], " ", 
         SuperscriptBox["r", 
          RowBox[{"8", "+", 
           RowBox[{"2", " ", "nz"}]}]]}], "+", 
        RowBox[{"27", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "5"], " ", 
         SuperscriptBox["r", 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", "nz"}]}]]}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "5"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"3", "+", 
           RowBox[{"3", " ", "nz"}]}]]}], "-", 
        RowBox[{"27", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "3"], " ", 
         SuperscriptBox["r", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", "nz"}]}]]}], "+", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["m", "3"], " ", 
         SuperscriptBox["r", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", "nz"}]}]]}], "+", 
        RowBox[{"27", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "3"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", "nz"}]}]]}], "-", 
        RowBox[{"18", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["m", "3"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", "nz"}]}]]}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "6"], " ", "m", " ", 
         SuperscriptBox["r", 
          RowBox[{"7", "+", 
           RowBox[{"3", " ", "nz"}]}]]}], "-", 
        RowBox[{"9", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "6"], " ", "m", " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"7", "+", 
           RowBox[{"3", " ", "nz"}]}]]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["bz", "4"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "6"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"2", "+", 
           RowBox[{"4", " ", "nz"}]}]]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["bz", "4"], " ", 
         SuperscriptBox["k", "2"], " ", 
         SuperscriptBox["m", "4"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "nz"}]}]]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["bz", "4"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["m", "4"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "nz"}]}]]}], "-", 
        RowBox[{"27", " ", 
         SuperscriptBox["bz", "4"], " ", 
         SuperscriptBox["k", "4"], " ", 
         SuperscriptBox["m", "2"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"6", "+", 
           RowBox[{"4", " ", "nz"}]}]]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["bz", "4"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "6"], " ", 
         SuperscriptBox["m", "2"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"6", "+", 
           RowBox[{"4", " ", "nz"}]}]]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["bz", "4"], " ", 
         SuperscriptBox["H", "2"], " ", 
         SuperscriptBox["k", "8"], " ", "nz", " ", 
         SuperscriptBox["r", 
          RowBox[{"8", "+", 
           RowBox[{"4", " ", "nz"}]}]]}], "-", 
        RowBox[{"3", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
            "Db\[Phi]", " ", 
            SuperscriptBox["k", "2"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"3", "+", "nz"}]]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "nz"}]]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{
          SuperscriptBox["\[CapitalSigma]", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"54", " ", 
      SuperscriptBox["m", "6"], " ", 
      SuperscriptBox["r", "6"], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
        RowBox[{"r", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["m", "2"], "+", 
           RowBox[{
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", "2"]}]}], ")"}], " ", 
         RowBox[{"c", "[", "r", "]"}], " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[CapitalOmega]", "[", "r", "]"}], "+", 
              RowBox[{"r", " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "-", 
     RowBox[{"9", " ", 
      SuperscriptBox["m", "3"], " ", 
      SuperscriptBox["r", "4"], " ", 
      SuperscriptBox[
       RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "m", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
            "Db\[Phi]", " ", 
            SuperscriptBox["k", "2"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"3", "+", "nz"}]]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "4"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"c", "[", "r", "]"}], " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "-", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "nz"}], ")"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", "nz", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
              RowBox[{"m", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]]}]}], ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "6", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "4"], " ", "nz"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "4"], " ", "nz", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "12"}], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"5", " ", 
                    SuperscriptBox["m", "4"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{
                 "3", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
              RowBox[{"2", " ", "m", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "-", 
     RowBox[{"3", " ", "m", " ", 
      SuperscriptBox["r", "2"], " ", 
      RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
      SuperscriptBox[
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "m", " ", "r", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
            SuperscriptBox["k", "2"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"3", "+", 
              RowBox[{"3", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               SuperscriptBox["m", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["bz", "4"], " ", 
            SuperscriptBox["k", "4"], " ", 
            SuperscriptBox["r", 
             RowBox[{"4", "+", 
              RowBox[{"4", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
            SuperscriptBox["Db\[Phi]", "3"], " ", 
            SuperscriptBox["k", "2"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"3", "+", "nz"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "4"], " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["m", "2"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "4"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"c", "[", "r", "]"}], " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]]}], "-", 
              RowBox[{"9", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"3", " ", "nz"}]}]]}], "-", 
              RowBox[{"9", " ", 
               SuperscriptBox["bz", "4"], " ", 
               SuperscriptBox["r", 
                RowBox[{"4", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "4"], " ", "nz"}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["k", "4"], " ", "nz", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "nz", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "4"], " ", 
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"6", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    SuperscriptBox["m", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}]}], "-", 
           RowBox[{"2", " ", "Db\[Phi]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "3"], " ", "m", " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], "2"]}], 
                 "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", " ", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
              RowBox[{"6", " ", "bz", " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"1", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", "3"]}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}]]}], "+", 
                 RowBox[{"bz", " ", "Db\[Phi]", " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}]}], 
                ")"}], " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"3", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"18", " ", 
               SuperscriptBox["bz", "4"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"4", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "4"], " ", "nz"}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "4"], " ", "nz", " ", 
                  SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["Db\[Phi]", "4"], " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["m", "2"]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "6"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", "nz", " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "6"], " ", "nz"}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "-", 
                    RowBox[{
                    SuperscriptBox["k", "6"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "3"], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
              "6", " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Db\[Phi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", 
                  SuperscriptBox["k", "4"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"5", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "3"], " ", 
                  SuperscriptBox["m", "3"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], "2"]}], 
                 "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
              RowBox[{"m", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["k", "4"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"4", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"9", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox["m", "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "4"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", "Db\[Phi]",
          " ", 
         SuperscriptBox["k", "2"], " ", "m", " ", 
         SuperscriptBox["r", 
          RowBox[{"4", "+", "nz"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["H", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "nz"}]]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
            "Db\[Phi]", " ", 
            SuperscriptBox["k", "2"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"3", "+", "nz"}]]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         RowBox[{"c", "[", "r", "]"}], " ", 
         RowBox[{
          SuperscriptBox["c", "\[Prime]",
           MultilineFunction->None], "[", "r", "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", 
            SuperscriptBox["bz", "6"], " ", 
            SuperscriptBox["k", "4"], " ", "nz", " ", 
            SuperscriptBox["r", 
             RowBox[{"4", "+", 
              RowBox[{"6", " ", "nz"}]}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
           RowBox[{"27", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["bz", "5"], " ", "Db\[Phi]", " ", 
            SuperscriptBox["k", "4"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"5", "+", 
              RowBox[{"5", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"3", " ", "nz"}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["Db\[Phi]", "4"], " ", 
            SuperscriptBox["m", "4"], " ", "nz", " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "nz"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["H", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], "2"]}], 
           "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "6"], " ", 
            SuperscriptBox["m", "4"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "H", " ", 
                SuperscriptBox["r", "2"]}], "+", 
               RowBox[{
                SuperscriptBox["H", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], "2"]}], 
           "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["bz", "4"], " ", 
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", 
              RowBox[{"4", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", 
               SuperscriptBox["m", "2"], " ", "nz", " ", 
               SuperscriptBox["r", "2"]}], "-", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  SuperscriptBox["m", "2"], " ", "nz"}], "-", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"9", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["bz", "3"], " ", 
            SuperscriptBox["Db\[Phi]", "3"], " ", 
            SuperscriptBox["k", "2"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"3", "+", 
              RowBox[{"3", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["m", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "3"}], "+", "nz"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
            SuperscriptBox["Db\[Phi]", "5"], " ", 
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["m", "3"], " ", 
            SuperscriptBox["r", 
             RowBox[{"3", "+", "nz"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"9", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"3", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  SuperscriptBox["m", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["bz", "4"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"4", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "4"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "6"], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "6"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"m", " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"\[Sigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"m", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"27", " ", 
               SuperscriptBox["bz", "6"], " ", 
               SuperscriptBox["k", "2"], " ", "nz", " ", 
               SuperscriptBox["r", 
                RowBox[{"2", "+", 
                 RowBox[{"6", " ", "nz"}]}]], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["m", "2"], "+", 
                  RowBox[{
                   SuperscriptBox["k", "2"], " ", 
                   SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
              RowBox[{"27", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "5"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"5", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
              RowBox[{"9", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "3"], " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"3", " ", "nz"}]}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "-", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "6"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", 
                   SuperscriptBox["r", "2"]}], "+", 
                  RowBox[{
                   SuperscriptBox["H", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}], "2"]}], 
              "+", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "5"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["bz", "2"], " ", 
               SuperscriptBox["Db\[Phi]", "4"], " ", 
               SuperscriptBox["r", 
                RowBox[{"2", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"9", " ", 
                  SuperscriptBox["m", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", "nz"}], ")"}], " ", 
                  SuperscriptBox["r", "4"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "4"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "4"}], "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "nz"}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["r", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", "nz"}], ")"}]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "3"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["bz", "4"], " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"4", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"], " ", "nz"}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"3", "+", 
                    RowBox[{"4", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"2", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"], " ", "nz", " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}], ")"}], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", "nz", " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            RowBox[{"\[Sigma]", "[", "r", "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "3"], " ", 
            SuperscriptBox["r", "3"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "bz", " ", 
               SuperscriptBox["Db\[Phi]", "3"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", "nz"}]]}], "+", 
              RowBox[{"9", " ", "\[ImaginaryI]", " ", 
               SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
               SuperscriptBox["k", "2"], " ", "m", " ", 
               SuperscriptBox["r", 
                RowBox[{"3", "+", 
                 RowBox[{"3", " ", "nz"}]}]]}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["bz", "4"], " ", 
               SuperscriptBox["m", "2"], " ", 
               SuperscriptBox["r", 
                RowBox[{"4", " ", "nz"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["Db\[Phi]", "4"], " ", 
               SuperscriptBox["H", "2"], " ", 
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
             " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "3"], " ", 
            RowBox[{
             SuperscriptBox["\[CapitalSigma]", "\[Prime]",
              MultilineFunction->None], "[", "r", "]"}]}], "+", 
           RowBox[{"6", " ", "bz", " ", "Db\[Phi]", " ", 
            SuperscriptBox["r", "nz"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"bz", " ", 
               SuperscriptBox["Db\[Phi]", "2"], " ", 
               SuperscriptBox["r", "nz"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", 
                  SuperscriptBox["m", "2"], " ", 
                  SuperscriptBox["r", "2"]}], "+", 
                 RowBox[{
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", "nz"}]]}], "+", 
                 RowBox[{"Db\[Phi]", " ", "m", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{"\[CapitalOmega]", "[", "r", "]"}]}], "+", 
              RowBox[{"m", " ", "r", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "9"}], " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "4"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", 
                    RowBox[{"4", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"\[ImaginaryI]", " ", 
                  SuperscriptBox["Db\[Phi]", "4"], " ", 
                  SuperscriptBox["H", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", 
                  SuperscriptBox["bz", "2"], " ", 
                  SuperscriptBox["Db\[Phi]", "2"], " ", 
                  SuperscriptBox["k", "2"], " ", "m", " ", 
                  SuperscriptBox["r", 
                   RowBox[{"3", "+", 
                    RowBox[{"2", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"3", " ", 
                  SuperscriptBox["bz", "3"], " ", "Db\[Phi]", " ", 
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", 
                   RowBox[{"2", "+", 
                    RowBox[{"3", " ", "nz"}]}]], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "2"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], 
                 "+", 
                 RowBox[{"bz", " ", 
                  SuperscriptBox["Db\[Phi]", "3"], " ", 
                  SuperscriptBox["r", "nz"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"9", " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["H", "4"], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["m", "3"], "+", 
                    RowBox[{
                    SuperscriptBox["k", "2"], " ", "m", " ", 
                    SuperscriptBox["r", "2"]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["H", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["m", "4"], " ", 
                    SuperscriptBox["r", "2"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["k", "2"], " ", 
                    SuperscriptBox["m", "2"], " ", 
                    SuperscriptBox["r", "4"]}], "+", 
                    RowBox[{
                    SuperscriptBox["k", "4"], " ", 
                    SuperscriptBox["r", "6"]}]}], ")"}]}]}], ")"}]}]}], ")"}],
                " ", 
               RowBox[{
                SuperscriptBox["\[CapitalOmega]", "\[Prime]",
                 MultilineFunction->None], "[", "r", "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"3", " ", "r", " ", 
     RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["bz", "2"], " ", 
         SuperscriptBox["Db\[Phi]", "2"], " ", 
         SuperscriptBox["r", 
          RowBox[{"2", " ", "nz"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["H", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["m", "2"], "+", 
               RowBox[{
                SuperscriptBox["k", "2"], " ", 
                SuperscriptBox["r", "2"]}]}], ")"}], "2"]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["m", "2"], " ", 
         SuperscriptBox["r", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", " ", "nz"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["m", "4"], " ", 
         SuperscriptBox["r", "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[Sigma]", "[", "r", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"\[CapitalSigma]", "[", "r", "]"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"c", "[", "r", "]"}], "2"], " ", 
         RowBox[{"\[CapitalSigma]", "[", "r", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", "\[ImaginaryI]", " ", "bz", " ", 
            "Db\[Phi]", " ", 
            SuperscriptBox["k", "2"], " ", "m", " ", 
            SuperscriptBox["r", 
             RowBox[{"3", "+", "nz"}]]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["bz", "2"], " ", 
            SuperscriptBox["k", "2"], " ", 
            SuperscriptBox["r", 
             RowBox[{"2", "+", 
              RowBox[{"2", " ", "nz"}]}]], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["Db\[Phi]", "2"], " ", 
            SuperscriptBox["m", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", 
               SuperscriptBox["r", "2"]}], "+", 
              RowBox[{
               SuperscriptBox["H", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["m", "2"], "+", 
                 RowBox[{
                  SuperscriptBox["k", "2"], " ", 
                  SuperscriptBox["r", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["m", "2"], " ", 
            SuperscriptBox["r", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["m", "2"], "+", 
              RowBox[{
               SuperscriptBox["k", "2"], " ", 
               SuperscriptBox["r", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Sigma]", "[", "r", "]"}], "2"], " ", 
            RowBox[{"\[CapitalSigma]", "[", "r", "]"}]}]}], ")"}]}]}], ")"}], 
      "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.625501300614457*^9, 3.6255013066786747`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  
  RowBox[{"(*", 
   RowBox[{"end", " ", "of", " ", "file"}], "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.6255013230082703`*^9, 3.6255013289445963`*^9}}]
},
WindowSize->{832, 813},
WindowMargins->{{Automatic, 106}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"8.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (October 5, \
2011)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 5551, 115, 515, "Input"],
Cell[6111, 137, 12027, 335, 267, "Input"],
Cell[18141, 474, 145, 2, 27, "Input"],
Cell[18289, 478, 229212, 5325, 3832, "Input"],
Cell[247504, 5805, 211, 3, 43, "Input"],
Cell[247718, 5810, 618860, 14773, 10507, "Input"],
Cell[866581, 20585, 162, 2, 43, "Input"],
Cell[866746, 20589, 5733, 165, 151, "Input"],
Cell[872482, 20756, 99804, 2444, 1756, "Input"],
Cell[972289, 23202, 251, 5, 73, "Input"]
}
]
*)

(* End of internal cache information *)

